Sequoia: A Software Framework to Unify Continual Learning Research

The field of Continual Learning (CL) seeks to develop algorithms that accumulate knowledge and skills over time through interaction with non-stationary environments. In practice, a plethora of evaluation procedures (settings) and algorithmic solutions (methods) exist, each with their own potentially disjoint set of assumptions. This variety makes measuring progress in CL difficult. We propose a taxonomy of settings, where each setting is described as a set of assumptions. A tree-shaped hierarchy emerges from this view, where more general settings become the parents of those with more restrictive assumptions. This makes it possible to use inheritance to share and reuse research, as developing a method for a given setting also makes it directly applicable onto any of its children. We instantiate this idea as a publicly available software framework called Sequoia, which features a wide variety of settings from both the Continual Supervised Learning (CSL) and Continual Reinforcement Learning (CRL) domains. Sequoia also includes a growing suite of methods which are easy to extend and customize, in addition to more specialized methods from external libraries. We hope that this new paradigm and its first implementation can help unify and accelerate research in CL. You can help us grow the tree by visiting www.github.com/lebrice/Sequoia.

==> old_listings/minimal_method.py <==
import gym
from sequoia.settings import Setting, Environment, Observations, Actions
from sequoia.methods import Method

class DemoModel:
    def forward(self, observations: Observations) -> Actions:
        ...

class DemoMethod(Method, target_setting=Setting):
    """ Pseudocode for a Method that targets a given Setting. """  
    def configure(self, setting: Setting):
        # Called by the setting before training begins.
        self.model = DemoModel(setting.observation_space, setting.action_space,
                               setting.reward_space, nb_tasks=setting.nb_tasks)
        self.optimizer = Adam(...)

    def fit(self, train_env: Environment, valid_env: Environment):
        # Train a model using these environments from the setting.
        # Note: all Environments are gym environments. More on this later.
        for epoch in range(self.n_epochs):
            self.model.train_epoch(train_env)
            self.model.validation_epoch(valid_env)

    def get_actions(self, observations: Observations) -> Actions:
        # Called by the setting for inference (at test-time).
        actions = self.model(observations)
        return actions

    def on_task_switch(self, task_id: Optional[int]):
        # Gets called on task boundaries, depending on the setting.
        self.model.prepare_for_new_task(new_task=task_id)

==> old_listings/minimal_method_narrow.py <==
import gym
from sequoia.settings import (
    Setting,
    Environment,
    Observations,
    Actions,
)
from sequoia.methods import Method

class DemoModel:
    def forward(
        self, observations: Observations
    ) -> Actions:
        ...

class DemoMethod(Method, target_setting=Setting):
    """Pseudocode for a Method."""

    def configure(self, setting: Setting):
        # Called by the setting before training begins.
        self.model = DemoModel(
            setting.observation_space,
            setting.action_space,
            setting.reward_space,
            nb_tasks=setting.nb_tasks,
        )
        self.optimizer = Adam(...)

    def fit(self, train_env: Environment,
                  valid_env: Environment):
        # Train a model using these environments
        # from the setting. Note: all Environments
        # are gym environments. More on this later.
        for epoch in range(self.n_epochs):
            self.model.train_epoch(train_env)
            self.model.validation_epoch(valid_env)

    def get_actions(self, observations: Observations) -> Actions:
        # Called by the setting for inference (at test-time).
        actions = self.model(observations)
        return actions

    def on_task_switch(self, task_id: Optional[int]):
        # Gets called on task boundaries, depending on the setting.
        self.model.prepare_for_new_task(
            new_task=task_id
        )


==> old_listings/run_multiple_settings.py <==
from sequoia.settings.sl import *
from sequoia.settings.rl import *
from sequoia.methods import BaseMethod

method = BaseMethod(learning_rate=1e-3)

for setting in [
    ContinuousTaskAgnosticSLSetting("mnist"),
    ContinuousTaskAgnosticRLSetting("cartpole"),
    DiscreteTaskAgnosticSLSetting("mnist"),
    DiscreteTaskAgnosticRLSetting("cartpole"),
    IncrementalSLSetting("mnist"),
    IncrementalRLSetting("cartpole"),
s    TaskIncrementalSLSetting("mnist"),
    TaskIncrementalRLSetting("cartpole"),
    MultiTaskSLSetting("mnist"),
    MultiTaskRLSetting("cartpole"),
    TraditionalSLSetting("mnist"),
    TraditionalRLSetting("cartpole"),
]:
    results = setting.apply(method)
    results.summary()
    results.make_plots()
